Medium Amplitude Parallel Superposition (MAPS) Rheology, Part 2: Experimental Protocols and Data Analysis

An experimental protocol is developed to directly measure the new material functions revealed by medium amplitude parallel superposition (MAPS) rheology. This experimental protocol measures the medium amplitude response of a material to a simple shear deformation composed of three sine waves at different frequencies. Imposing this deformation and measuring the mechanical response reveals a rich data set consisting of up to 19 measurements of the third order complex modulus at distinct three-frequency coordinates. We discuss how the choice of the input frequencies influences the features of the MAPS domain studied by the experiment. A polynomial interpolation method for reducing the bias of measured values from spectral leakage and variance due to noise is discussed, including a derivation of the optimal range of amplitudes for the input signal. This leads to the conclusion that conducting the experiment in a stress-controlled fashion possesses a distinct advantage to the strain-controlled mode. The experimental protocol is demonstrated through measurements of the MAPS response of a model complex fluid: a surfactant solution of wormlike micelles. The resulting data set is indeed large and feature-rich, while still being acquired in a time comparable to similar medium amplitude oscillatory shear (MAOS) experiments. We demonstrate that the data represents measurements of an intrinsic material function by studying its internal consistency, its compatibility with low-frequency predictions for Coleman-Noll simple fluids, and its agreement with data obtained via MAOS amplitude sweeps. Finally, the data is compared to predictions from the corotational Maxwell model to demonstrate the power of MAPS rheology in determining whether a constitutive model is consistent with a material's time-dependent response.

==> anc/COPYING.txt <==
GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/MITMAPS.py <==
##  Copyright (C) 2020 Kyle R. Lennon, Michela Geri, Gareth H. McKinley, James W. Swan
##
##  This file is part of MITMAPS.
##
##  MITMAPS is free software: you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation, either version 3 of the License, or
##  (at your option) any later version.
##
##  MITMAPS is distributed in the hope that it will be useful
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.
##
##  You should have received a copy of the GNU General Public License
##  along with MITMAPS.  If not, see <https://www.gnu.org/licenses/>.

from mapsio import *
from process import *
from mapsplot import *
from mapsmodels import *
from mapssim import *
from models import *
import sys

##############################
## EDIT THE FOLLOWING LINES ##
##############################

# Select "experimental" mode for experimental data analysis, or "simulation" mode for model predictions/simulations only
# Note that simulations are only conducted in strain control (MAPS_control will be set to "strain" by default)
mode = "simulation"

# Linear response
LR_file = "Examples/saos.txt" # Path to file with linear response data (set to None to skip)

# Experimental mode (either "stress" or "strain")
MAPS_control = "stress"

# MAPS response
MAPS_folder = "Examples/MAPS Data" # Path to folder with MAPS data
MAPS_tones = [[5,6,9],[1,4,16]] # Input tone sets for MAPS signals
MAPS_freqs = [1.28, 0.64, 0.32, 0.16] # Fundamental frequencies in the MAPS sweeps
sort_order = "amplitude" # Outer sorted variable ("amplitude" or "frequency")
plot_var = "J" # MAPS response function to plot ("G", "eta", "J", or "phi")

# Constitutive models
full_model = crm # the constitutive model to simulate in "simulation" mode (set to None to plot only analytical MAPS solution)
maps_models = [crm_J3,giesekus_J3] # MAPS model to plot (specific to MAPS response function)
extra_params = [0.5] # Parameters in addition to those regressed from LVE response

# Additional options
plotLR = False # Choose whether to plot the linear response (both complex modulus and complex compliance)
gapLoading = False # Choose whether to plot the gap loading limit analysis (only if LVE data + fit provided)
outputTable = False # Choose whether to output the MAPS response functions values obtained by the experiments as a .csv file
tssComp = False # Choose whether to run a TSS comparison

###################################
## EDITS BELOW HERE ARE OPTIONAL ##
###################################

# Check for consistency in inputs
if (plot_var == "J" or plot_var == "phi") and MAPS_control == "strain" and LR_file == None and mode == "data":
    sys.exit("Error: MAPS response for " + plot_var + " cannot be determined from strain-controlled data alone. To compute "
          + plot_var + ", include stress-controlled data or linear response data.")

elif (plot_var == "G" or plot_var == "eta") and (MAPS_control == "stress" or MAPS_control == "maostress") and LR_file == None and mode == "data":
    sys.exit("Error: MAPS response for " + plot_var + " cannot be determined from stress-controlled data alone. To compute "
          + plot_var + ", include strain-controlled data or linear response data.")
elif (LR_file == None) and plotLR and mode == "data":
    sys.exit("Error: No linear response data provided for plotting. Provide linear response data or set plotLR to False")
elif (LR_file == None) and gapLoading and mode == "data":
    sys.exit("Error: No linear response data provided for gap loading limit analysis. Provide linear response data or set gapLoading to False")
elif (LR_file == None) and tssComp and mode == "data":
    sys.exit("Error: No linear response data provided for TSS comparison. Provide linear response data of set tssComp to False")

# Read LR data and fit to a single Maxwell mode
params = extra_params
if LR_file != None:
    sys.stdout.write("\rProcessing linear response data ...")
    LR_exp_types, LR_exp_data = readfile(LR_file)
    LR_data = getLR(LR_exp_data, LR_exp_types)
    sys.stdout.write("\rProcessing linear response data ... done\n")
    sys.stdout.write("\rFitting linear response data ...")
    eta0, lam, etainf = fitLR(LR_data)
    sys.stdout.write("\rFitting linear response data ... done\n")

    # Set the model parameters to include the linear response parameters
    params = [eta0,lam,etainf] + extra_params

    # Plot linear response data if specified
    if plotLR:
        plot_linear_response(LR_data,maxwellLR,[eta0,lam,etainf])

    # Plot gap loading limit analysis if specified
    if gapLoading:
        wmin = np.min(MAPS_freqs)
        wmax = 3*np.max(np.max(np.array(MAPS_tones)))*np.max(MAPS_freqs)
        gap_loading(maxwellLR,[eta0,lam,etainf],1000,[wmin,wmax])

# Input the MAPS data in "data" mode
if mode == "experimental" and MAPS_folder != None:
    # Read experimental MAPS data
    sys.stdout.write("\rProcessing MAPS data ...")
    exp_types, exp_data = readfolder(MAPS_folder)

    # Sort the data with sortdata(data, types, input sets, input fundamentals)
    tones = ['_'.join([str(elem) for elem in tone_set]) for tone_set in MAPS_tones]
    freqs = [str(elem) for elem in MAPS_freqs]
    data = sortdata(exp_data, exp_types, tones, freqs, sort_order)

    # Build experiment objects (make_experiments is very slow (performance limiting) due to i/o structure)
    # Arguments are sorted data (data) and the control protocol (MAPS_control)
    experiments = make_experiments(data, MAPS_control)

# Simulate a model response in "simulation" mode
if mode == "simulation" and full_model != None:
    sys.stdout.write("\rSimulating MAPS experiments ...")
    # Simulate MAPS experiments with a constitutive model (no simulated noise)
    experiments = []
    for tone_set in MAPS_tones:
        experiments += sim_multitone_eq(full_model,params,0.2,tone_set,MAPS_freqs,[0,0])

    # Set MAPS_control to "strain" - only currently available setting for simulations
    MAPS_control = "strain"

# Process the experiments for "data" mode and "simulation" mode
if (mode == "experimental" and MAPS_folder != None) or (mode == "simulation" and full_model != None):
    # Process the data for each experiment
    for experiment in experiments:
        # Preprocess the data
        experiment.trim(ncycles=5)
        experiment.mean_subtract()

        # Process the data
        experiment.get_MAPS()

        # Convert between stress and strain control (requires LR data)
        if LR_file != None:
            experiment.interconvert(eta0, lam, etainf)

    # If TSS comparison is selected, make the plot
    if tssComp:
        tss_comparison(experiments,maxwellLR,[eta0,lam,etainf])

    # Set overlap to 1 and display messages
    overlap = 1
    if mode == "data":
        sys.stdout.write("\rProcessing MAPS data ... done\n")
    elif mode == "simulation":
        sys.stdout.write("\rSimulating MAPS experiments ... done\n")

    # Make figures from the experiments
    # Arguments are the experiment array, the MAPS function to plot, and the verbosity (0 - don't display or save,
    # 1 - display, don't save, 2 - display and save)
    sys.stdout.write("\rPlotting MAPS data ...")
    figures = make_figures(experiments, plot_var, verbose=0)

# If no data or full model are provided, initialize figures to plot only the analytical MAPS prediction
else:
    figures = {}
    for tone_set in MAPS_tones:
        # Generate the figure name
        name = '_'.join(map(str, tone_set))

        # Get the MAPS coordinates for the input tone set
        sums, mapscoords = get_maps_coords(tone_set)
         
        # Remove repeated sums
        rem = []
        k = 0
        for nset in mapscoords:
            # Determine if a sum is repeated
            c = list(sums).count(sum(nset))
            if c > 1:
                rem += [k]

            # Correct the signs to reflect the conventions of the subspaces
            if sum(np.sign(nset)) == -1:
                mapscoords[k,:] = -1*mapscoords[k,:]
            k += 1
        
        # Remove repeated sums
        rem.reverse()
        for k in rem:
            mapscoords = np.delete(mapscoords,k,0)

        # Make the figure object
        figures[name] = MAPSFigure(name,0,mapscoords,[],[])

        # Set overlap to 0
        overlap = 0

# Plot a model prediction
# Arguments are the MAPS model solution, model parameters, frequency range, verbosity
# (0 - don't display or save, 1 - display, don't save, 2 - display and save), and whether to overlap with data
# (1) or make a separate figure (0)

# First set the minimum and maximum frequency to consider
wmin = np.min(MAPS_freqs)/10
wmax = np.max(MAPS_freqs)*10

# Plot model predictions for each figure object
if maps_models != None:
    for figure in figures:
        figures[figure].plot_model(maps_models, params, [np.log10(wmin),np.log10(wmax)], overlap=overlap, verbose=0)

sys.stdout.write("\rPlotting MAPS data ... done\n")

# Output the data to a CSV file
if outputTable:
    output_MAPS(experiments)

plt.show()


==> anc/README.txt <==
##  MITMAPS - Software for processing MAPS rheological data
##  Copyright (C) 2020 Kyle R. Lennon, Michela Geri, Gareth H. McKinley, James W. Swan
##
##  MITMAPS is free software: you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation, either version 3 of the License, or
##  (at your option) any later version.
##
##  MITMAPS is distributed in the hope that it will be useful
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.
##
##  You should have received a copy of the GNU General Public License
##  along with MITMAPS.  If not, see <https://www.gnu.org/licenses/>.

MITMAPS is an open-source software package developed for fast analysis of rheological data obtained using the MAPS protocol (see "Medium Amplitude Parallel Superposition Rheology, Part 2: Experimental Protocols and Data Analysis" by Kyle R. Lennon, Gareth H. McKinley, and James W. Swan). We hope to actively maintain this software at <https://github.com/krlennon/mitmaps>. If issues with the version of this software downloaded from the Supporting Information of the aforementioned paper are encountered, we encourage users to update to the latest version published on GitHub. Inquirites about the software can be directed to krlennon[at]mit.edu.

=============
Compatibility
=============

This software has been tested using Python 3.7.6, Matplotlib 3.1.3, and SciPy 1.4.1. The software uses Python3 specific language. See <https://www.python.org/downloads/> for information on downloading the latest release of Python, <https://matplotlib.org/downloads.html> for information on downloading the latest release of Matplotlib, and <https://www.scipy.org/install.html> for information on downloading the latest release of SciPy.

All data used to test this software was obtained from the TRIOS v5.0.0 software. The details of file I/O for the software package are contained in the file "mapsio.py" and depend on the specific file format exported by the TRIOS software. The remainder of the software functions independently of the specific input file formats.

============
Installation
============

To install the MITMAPS sofware package, download the files "configuration.py", "mapsio.py", "mapsmodels.py", "mapsplot.py", "mapssim.py", "models.py", "process.py", and "MITMAPS.py", and place all files in the same directory. 

=====================
Required Data Formats
=====================

If the format of the input files match those of the examples provided with this software (see "saos.txt" and "maps.txt"), then it should not be necessary to edit any portion of the software outisde of the highlighted section in the "MITMAPS.py" file in order to work the software.

These example files were obtained by exporting the raw time-series data from an Arbitrary Wave experiment in the TRIOS software provided by TA Instruments ("maps.txt") and by exporting the processed data from an Oscillatory Frequency Sweep experiment in the TRIOS software provided by TA Instruments ("saos.txt"). 

It is important that any data used to obtain a fit of a material's LVE behvaior be input in this format, and as a separate file from the MAPS data. The software will read the firt "Frequency Sweep" experiment contained in the specified linear response file (NOTE: The SAOS experiment must be labelled "Frequency sweep - n" in the input file so that it can be detected by the software). The software assumes that the first column in the Frequency Sweep experiment is the "Storage Modulus" in units of Pa, that the second column is the "Loss modulus" in units of Pa, and that the fourth column is the "Angular frequency" in units of rad/s. The content of the remaining columns is unimportant. If these details and ONLY these details are different in a user's file, the software can be adjusted simply by editing the relevant lines of the "configuration.py" file.

The software is able to consolidate multiple files containing MAPS data into a single data set. Therefore, all files containing MAPS data should be collected in a single directory, and this directory will be specified in the "MITMAPS.py" file (implementation details can be found below in the "Implementation" section). Even if only one file containing MAPS data is used, this file should be placed in a directory. The directory containing MAPS data files should contain no other files.

The software will detect different MAPS experiments within the same data file via the line "[step]" which should separate each experiment in the data file. The data file may contain experiments (such as Amplitude Sweeps or Frequency Sweeps) that precede the MAPS experiments. All experiments up until the first experiment labelled "Sine Strain - n" or "Arbitrary Wave - n" will be ignored by the software. After the first experiment labelled "Sine Strain - n" or "Arbitrary Wave - n" is detected, it and all remaning experiments in the data file will be treated by the software as MAPS experiments. If the experiment is a stress-controlled MAPS experiment, the software expects that the fourth column contains the time points ("Step time") in units of s, that the fifth column contains the "Strain" in %, and that the sixth column contains the "Stress" in units of Pa. If the experiment is a strain-controlled MAPS experiment, the software assumes that the first column contains the time points in units of s, that the second column contains the "Stress" in units of Pa, and that the third column contains the "Strain" in %. If these details (the columns in which different quantities appear, and the units of these quantities) and ONLY these details are different in a user's file, the software can be adjusted simply by editing the relevant lines of the "configureation.py" file.

==============
Implementation
==============

To facilitate the use of MAPS rheology and the MITMAPS software, we have endeavored to reduce the amount of modifications necessary to adapt the software to new data to a minimum. The details of the data analysis are encapsulated primarily by the files "process.py" and "mapsplot.py". We use the methods in these files to provide a level of abstraction to many computational details. The file "MITMAPS.py" presents the abstracted workflow of the software in a more straighforward, proceeding through the steps of data input, data processing, and plotting. We hope that this abstraction provides a simplified interface to the MAPS data for future explorations in data analysis, and additional flexibilities to suit the interests of different users. Users interested in such adaptations should see the below section on "Backend Details".

To use the MITMAPS software to produce the set of Bode and Nyquist plots shown in Lennon et. al., users need only modify a highlighted block of lines at the beginning of the "MITMAPS.py" file. The purpose of each line is documented within that file. A more detailed explanation is presented below:

mode - the mode in which the software should operate. "experimental" mode indicates that MAPS data will be provided, and can be plotted against MAPS constitutive model solutions. "simulation" mode should be selected to either plot only model predictions (for any model in "mapsmodels.py", or to simulate MAPS data for a differential constitutive model (for any model in "models.py").

LR_file - The path to the .txt file containing the linear response (SAOS) data -- see the "Required Data Formats" section for more information on the required format of this .txt file. If no linear response data is available, the user may skip features involving LVE data by setting LR_file to the value None. NOTE: interpolation of linear response data is necessary for certain data processing steps. Currently, the software will interpolate by fitting the linear response data to a single-mode Maxwell model plus a Newtonian solvent mode. More options for linear models will be added in future updates. Can be specified in either "experimental" or "simulation" mode.

MAPS_control - The controlled variable (stress or strain) for the MAPS experiments. For the present release, this should be set to either "stress" or "strain", for stress- or strain-controlled experiments, respectively. Only needed for "experimental" mode (all "simulation" mode simulated MAPS experiments are run in strain control).

MAPS_folder - The path to the directory containing all .txt files with MAPS data. This must always be a directory, not a single file, even if only one MAPS data file is available. See "Required Data Formats" for more details on the required formats of the .txt files. NOTE: in reading multiple .txt files contained within this directory, the folders will be ordered by name. Be sure to check that there are no hidden files within this directory, as these will be read by the software causing runtime errors. Only needed for "experimental" mode.

MAPS_tones - The sets of input tones {n1,n2,n3} used for each MAPS experiment (either experimental or simulated). These should be specified as a list of lists, with each input tone set as an inner list. For example, if the data sets contained in MAPS_folder represent only MAPS experiments with {n1,n2,n3} = {5,6,9}, then MAPS_tones should be set to [[5,6,9]]. If the data sets represent experiments with multiple tone sets, for example {5,6,9} and {1,4,6}, MAPS_tones should contain each set as a list, e.g. [[5,6,9],[1,4,6]]. In "experimental" mode, when multiple nsets are present, they should be listed in the order in which they first appear in the .txt file(s) (see MAPS_folder documentation for how multiple files in the same directory are ordered).

MAPS_freqs - The fundamental frequencies w0 used in the MAPS experiments (either experimental or simulated). For "experimental" mode, these frequencies should be listed in the order in which they appear in the .txt file(s) (see MAPS_folder documentation for how multiple files in the same directory are ordered). See sort_order documentation below for more details on the meaning of ordering in these .txt files. This variable should be a list, e.g. [1.28, 0.64, 0.32, 0.16] for the frequencies 1.28 rad/s, 0.64 rad/s, 0.32 rad/s, and 0.16 rad/s. The range over which analytical MAPS solutions to constitutive models (those specified in maps_models) is plotted depends on the maximum and minimum value contained in MAPS_freqs.

sort_order - The outer sorted variable in the .txt files contained in MAPS_folder. The Arbitrary Wave experiments are assumed to be sorted hierarchically, with the input tone set on the highest level always. Within a given input tone set, the next level of sorting determines the value of sort_order. If the next highest level of sorting is the amplitude of the imposed multi-tone signal, then sort_order should be set to "amplitude". If the next highest level is insteady the fundamental frequency, then sort_order should be set to "frequency". For example, the following order of experiments with different amplitudes (g) and frequencies (w0):
	- g = 1, w0 = 1
	- g = 1, w0 = 2
	- g = 2, w0 = 1
	- g = 2, w0 = 2
corresponds to sort_order = "amplitude". The example data file provided with this software also corresponds to an "amplitude" sorting. Only needed for "experimental" mode.

plot_var - The MAPS response function to be plotted on Bode and Nyquist plots. The value can be set to either "G", "eta", "J", or "phi". Note that, if stress-controlled data is provided, then linear response data must also be provided to convert to "G" or "eta", and that if strain-controlled data is provided, then linear response data must also be provided to convert to "J" or "phi". Should be specified in both "experiment" and "simulation" modes.

full_model - The constitutive model that will be simulated in "simulation" mode. See the file "models.py" for a full list of presently available constitutive models for simulation. The simulation will be run in strain control with the input tone sets specified by MAPS_tones and the fundamental frequencies specified in MAPS_freqs. The parameters for this constitutive model may be specified by the LVE data in LR_file plus any extra nonlinear parameters in extra_params, or solely by parameters in extra_params (if LR_file = None). The MAPS response function that will be displayed by the simulation is still set by plot_var. Not needed for "experimental" mode.

models - Any constitutive models to be plotted on the same axes as the experimental MAPS data. See the file "mapsmodels.py" for options. Note that the models specified are specific to the MAPS material function, therefore should be specified consistently with plot_var. These must be specified as a list, even if only one model is selected. To exclude any model predictions from the plots, set to None. Can be specified in either "experimental" or "simulation" mode.

extra_params - Any extra parameters that should be specified to parameterize the constitutive models, in addition to those fit from the linear response data. If no linear response data is provided, these should include parameters that would have otherwise been fit from the linear response data. For example, if LR_file is provided, and the Co-rotational Maxwell model is specified, then extra_params should be set to a blank list: []. If LR_file is provided, and the Giesekus model is specified, then extra_params should be set to a list containing the value of \alpha: [\alpha]. If LR_file is not provided and the Giesekus model is specified, then extra_params should be set to a list containing \eta_0, \lambda_1, and \alpha: [\eta_0, \lamdba_1, \alpha]. NOTE: due to the structure of extra_params, models with incompatible nonlinear parameters (e.g. Phan-Thien and Tanner and Giesekus) cannot be simultaneously specified.

plotLR - Boolean value specifying whether or not to plot the linear response (must be set to False if LR_file is set to None). If True, then plots of the the complex modulus and complex compliance (storage and loss components vs. frequency) are generated and displayed when the script has completed execution.

gapLoading - Boolean value specifying whether or not to plot the gap loading limit anlaysis (must be set to False if LR_file is set to None). If True, then a plot of the wavelength (\lambda_s) and penetration depth (d_s) as a function of frequency are plotted (following the analysis in Appendix C of Lennon et. al.) and the minimum values recorded for both linear rheological measurements and MAPS measurements. These values correspond to the gap loading limit in each regime.

outputTable - Boolean value specifying whether to output all obtained values of each MAPS response function as a .csv file. If True, the .csv file will be saved under the name "output.csv", and will contain as the first three columns the three MAPS frequency coordinates (w1,w2,w3), and as the remaining columns the values of the third order MAPS functions associated with those coordinates, in SI units.

tssComp - Boolean value specifying whether to create a set of parity plots comparing all obtained values of the MAPS response function to predictions obtained by the assumption of time-strain separability. Must be set to false if LR_file is set to None.


==> anc/configuration.py <==
##  Copyright (C) 2020 Kyle R. Lennon, Michela Geri, Gareth H. McKinley, James W. Swan
##
##  This file is part of MITMAPS.
##
##  MITMAPS is free software: you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation, either version 3 of the License, or
##  (at your option) any later version.
##
##  MITMAPS is distributed in the hope that it will be useful
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.
##
##  You should have received a copy of the GNU General Public License
##  along with MITMAPS.  If not, see <https://www.gnu.org/licenses/>.

import numpy as np

def set_configuration(control):
    """
    Sets confiration parameters for file I/O
    """
    ### EDIT THE FOLLOWING LINES TO CHANGE THE CONFIGURATION FOR MAPS FILES ###
    if control == "strain" or control == None:
        ### EDIT THE FOLLOWING LINES FOR STRAIN-CONTROLLED EXPERIMENTS ###
        t_col = 1 # The column (index-1) containing the time value
        stress_col = 2 # The column (index-1) containing the stress time-series
        strain_col = 3 # The column (index-1) containing the strain time-series
    elif control == "stress" or control == "maostress":
        ### EDIT THE FOLLOWING LINES FOR STRESS-CONTROLLED EXPERIMENTS ###
        t_col = 4 # The column (index-1) containing the time value
        stress_col = 6 # The column (index-1) containing the stress time-series
        strain_col = 5 # The column (index-1) containing the strain time-series

    t_units = 1 # Unit correction for time (assuming units of s)
    #t_units = 0.001 <- example if units of time are in ms (0.001 s = 1 ms_
    stress_units = 1 # Unit correction for stress (assuming units of Pa)
    #stress_units = 1000 <- example if units of stress are in kPA (1000 Pa = 1 kPa)
    strain_units = 1 # Unit correction for strain (assuming units of %)
    #strain_units = 100 <- example if units are strain units (100% = 1 strain unit)

    ### EDIT THE FOLLOWING LINES TO CHANGE THE CONFIGURATION FOR SAOS FILES ###
    w_col = 4 # The column (index-1) containing the angular frequency
    Gprime_col = 1 # The column (index-1) containing the storage modulus
    Gdoubprime_col = 2 # The column (index-1) containing the loss modulus
    w_units = 1 # Unit correction for angular frequency (assuming units of rad/s)
    #w_units = 2*np.pi <- example if units of angular frequency are 1/s (2\pi rad/s = 1/s)
    G_units = 1 # Unit correction for the moduli (assuming units of Pa)
    # G_units = 1000 <- example if units of the moduli are kPa (1000 Pa = 1 kPa)

    configs = {"t_col":t_col, "stress_col":stress_col, "strain_col":strain_col, "t_units":t_units, "stress_units":stress_units, "strain_units":strain_units, "w_col":w_col, "Gprime_col":Gprime_col, "Gdoubprime_col":Gdoubprime_col, "w_units":w_units, "G_units":G_units}

    return configs



==> anc/mapsio.py <==
##  Copyright (C) 2020 Kyle R. Lennon, Michela Geri, Gareth H. McKinley, James W. Swan
##
##  This file is part of MITMAPS.
##
##  MITMAPS is free software: you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation, either version 3 of the License, or
##  (at your option) any later version.
##
##  MITMAPS is distributed in the hope that it will be useful
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.
##
##  You should have received a copy of the GNU General Public License
##  along with MITMAPS.  If not, see <https://www.gnu.org/licenses/>.

import os
import pandas as pd
import numpy as np
from configuration import *
from process import *

def readfolder(foldername):
    ''' Read the contents of a folder containing MAPS experiment files.
    Inputs:
        foldername - name (including path) of folder to be read
    Outputs:
        exp_types - type of each experiment
        exp_data - data from each experiment
    '''

    # Get file names
    files = [f for f in os.listdir(foldername) if os.path.isfile(os.path.join(foldername,f))]
    files.sort()
    
    # For every file, call readfile and append outputs
    exp_types = []
    exp_data = []
    for f in files:
        if f[0] == '.':
            continue
        new_types, new_data = readfile(os.path.join(foldername,f))
        exp_types += new_types
        exp_data += new_data

    return exp_types, exp_data

def readfile(filename):
    """
    Read the contents of an ARES G2 text file for a MAPS frequency sweep.
    Inputs:
        filename - name (including path) of file to be read
    Outputs:
        exp_types - type of each experiment
        exp_data - data from each experiment
    """

    # Open the file and read lines
    with open(filename, 'r') as text:
        lines = text.read().splitlines()

    # List the experiments
    indices = [i for i, x in enumerate(lines) if x == '[step]']
    exp_types = [lines[i+1] for i in indices]

    # Get the data associated with each experiment
    n = len(lines)
    next_indices = indices[1:] + [n]
    exp_data = [lines[indices[i]+4:next_indices[i]-1] for i in range(0,len(indices))]
    return exp_types, exp_data

def writefolder(data, parent):
    """
    Write the separate experiments to a heirarchy of files/folders.
    Assumed three amplitudes per fundamental per set.
    Inputs:
        data - the data to be written (dictionary)
        parent - the name (including path) of the parent folder
    Outputs:
        None
    """

    # Create the parent directory
    try:
        os.mkdir(parent)
    except FileExistsError:
        print('Error: Folder already exists')
        return

    # Get the names of the harmonic sets and fundamentals
    sets = data['sets']
    fundamentals = data['fundamentals']

    # Loop over all entries
    for ii in range(0,len(sets)):
        exp_set = data[sets[ii]]
        child = parent + '/' + sets[ii]
        os.mkdir(child)
        for jj in range(0,len(fundamentals)):
            exp_subset = exp_set[fundamentals[jj]]
            path = child + '/' + fundamentals[jj]
            os.mkdir(path)

            # Write each experiment to a file
            for kk in range(0,3):
                with open(path + '/' + str(kk+1), 'w') as f:
                    for line in exp_subset[kk]:
                        f.write("%s\n" % line)

def sortdata(exp_data, exp_types, sets, fundamentals, sort_order):
    """
    Sort the separated data into a dictionary based on assumed file format.
    Inputs:
        exp_data - the experimental data
        exp_types - the type of each experiment
        sets - the harmonic sets contained in the data set
        fundamentals - the fundamental frequencies in the data set
        sort_order - the outer sorted variable in the dataset
    Outputs:
        data - sorted dictionary
    """

    # Create the dictionary registers
    data = {'sets': sets, 'fundamentals': fundamentals}

    # Find the number of non-MAPS experiments
    for i in range(0,len(exp_types)):
        if 'Sine Strain' in exp_types[i] or 'Arbitrary Wave' in exp_types[i]:
            burn = i
            break

    # Sort through the data
    N = len(exp_types) - burn
    Nset = len(sets)
    Nfun = len(fundamentals)
    Nrep = int(N/(Nset*Nfun))
    for i in range(0,Nset):
        data[sets[i]] = {}
        for j in range(0,Nfun):
            if sort_order == "amplitude":
                n = i*Nfun*Nrep + j + burn
            elif sort_order == "frequency":
                n = i*Nfun*Nrep + j*Nrep + burn
            newdata = []
            for k in range(0,Nrep):
                if sort_order == "amplitude":
                    newdata += [exp_data[n + k*Nfun]]
                elif sort_order == "frequency":
                    newdata += [exp_data[n + k]]
            data[sets[i]][fundamentals[j]] = newdata
    return data

def mergedata(data1, data2):
    """
    Merge two data sets.
    Inputs:
        data1, data2 - data sets (dictionaries) to be merged
    Outputs:
        data - the merged data set
    """

    # Create the new dictionary and assign sets and fundamentals
    data = {'sets': data1['sets'] + data2['sets'], 'fundamentals':
            data1['fundamentals'] + data2['fundamentals']}

    # Add the experiments from the separate data sets to the new data set
    for set1 in data1['sets']:
        for fund1 in data1['fundamentals']:
            data[set1][fund1] = data1[set1][fund1]
    for set2 in data2['sets']:
        for fund2 in data2['fundamentals']:
            data[set2][fund2] = data2[set2][fund2]

    return data

def getLR(exp_data, exp_types):
    """
    Get the linear response data from a data set.
    """

    # Get the configuration
    config = set_configuration(None)
    w_col = config["w_col"]
    Gprime_col = config["Gprime_col"]
    Gdoubprime_col = config["Gdoubprime_col"]
    w_units = config["w_units"]
    G_units = config["G_units"]

    for i in range(0, len(exp_types)):
        if 'Frequency' in exp_types[i]:
            # Read the data and convert to w, G*
            num_data = [line.split('\t') for line in exp_data[i]]
            w = np.array([w_units*float(line[w_col - 1]) for line in num_data])
            Gr = np.array([G_units*float(line[Gprime_col - 1]) for line in num_data])
            Gi = np.array([G_units*float(line[Gdoubprime_col - 1]) for line in num_data])
            G = Gr + 1j*Gi

            return [w,G]

def output_MAPS(experiments):
    """
    Output the MAPS data in tabular form
    """

    # Initialize DataFrame
    df = pd.DataFrame([])

    # Append each experiment to DataFrame
    for experiment in experiments:
        w1 = experiment.mapscoords[:,2]*experiment.base
        w2 = experiment.mapscoords[:,0]*experiment.base
        w3 = experiment.mapscoords[:,1]*experiment.base
        G3 = experiment.G3
        eta3 = experiment.eta3
        J3 = experiment.J3
        phi3 = experiment.phi3
        
        # Create a temporary DataFrame
        temp = pd.DataFrame({"w1 (rad/s)":w1, "w2 (rad/s)":w2, "w3 (rad/s)":w3, "G3 (Pa)":G3, "eta3 (Pa s3)":eta3,
            "J3 (Pa-3)":J3, "phi3 (Pa-3 s-1)":phi3})

        # Append to main DataFrame
        df = df.append(temp, ignore_index=True)

    # Write to CSV
    df.to_csv("output.csv", index=False)

def make_experiments(data, control='strain'):
    """
    From the raw imported data, make an array of Experiment objects. ARES G2 Version.
    Inputs:
        data - data read from file (dictionary)
        control - whether the experiment is 'strain' controlled or 'stress' controlled
    Outputs:
        experiments - array of Experiment objects
    """

    # Get configuration
    configs = set_configuration(control)
    t_col = configs["t_col"]
    stress_col = configs["stress_col"]
    strain_col = configs["strain_col"]
    t_units = configs["t_units"]
    stress_units = configs["stress_units"]
    strain_units = configs["strain_units"]

    # Initialize object list
    experiments = []
    i = 0

    # For all harmonic sets
    for hset in data['sets']:

        # For all fundamental frequencies
        for fund in data['fundamentals']:
            exp_data = data[hset][fund]
            harmonics = [int(n) for n in hset.split('_')]
            fund = float(fund)

            # Create an object
            if control == 'strain':
                experiments += [StrainControlled(fund, harmonics)]
            elif control == 'stress':
                experiments += [StressControlled(fund, harmonics)]
            elif control == 'maostress':
                experiments += [MAOStressControlled(fund, harmonics)]
            elif control == 'micro':
                experiments += [MicroMAPS(fund,harmonics,data["calibration"])]
            else:
                print('Error: Control ' + control + ' is invalid')
                return None

            # For all trials
            n = 0
            for trial in exp_data:
                # This line and the if/else block are performance limiting - fix i/o structure
                if control == 'strain':
                    num_data = [line.split('\t') for line in trial]
                    num_data = [[t_units*float(line[t_col - 1]), stress_units*float(line[stress_col - 1]), strain_units*float(line[strain_col - 1])/100] for line in num_data]

                    # Add the trial to an object
                    experiments[i].addtrials(np.array(num_data).T)
                elif control == 'stress' or control == 'maostress':
                    num_data = [line.split('\t') for line in trial]
                    num_data = [[t_units*float(line[t_col - 1]), strain_units*float(line[strain_col - 1])/100, stress_units*float(line[stress_col - 1])] for line in num_data]

                    # Add the trial to an object
                    experiments[i].addtrials(np.array(num_data).T)
                elif control == 'micro':
                    expeirments[i].addtrials(trial)

                n += 1

            i += 1

    return experiments


==> anc/mapsmodels.py <==
##  Copyright (C) 2020 Kyle R. Lennon, Michela Geri, Gareth H. McKinley, James W. Swan
##
##  This file is part of MITMAPS.
##
##  MITMAPS is free software: you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation, either version 3 of the License, or
##  (at your option) any later version.
##
##  MITMAPS is distributed in the hope that it will be useful
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.
##
##  You should have received a copy of the GNU General Public License
##  along with MITMAPS.  If not, see <https://www.gnu.org/licenses/>.

def f2(w1,w2,w3,lambda1,lambda2):
    # Defines the Omega2 rational function
    f = lambda w: 1/(1 + 1j*lambda1*w)
    return f(w1+w2+w3)*(f(w1+w2) + f(w1+w3) + f(w2+w3))/3

def f31(w1,w2,w3,lambda1,lambda2):
    # Defines the Omega31 rational function
    f = lambda w: 1/(1 + 1j*lambda1*w)
    g = lambda w: (1 + 1j*lambda2*w)/(1 + 1j*lambda1*w)
    return f(w1+w2+w3)*(f(w1+w2)*(g(w1)+g(w2)) + f(w1+w3)*(g(w1)+g(w3)) +
            f(w2+w3)*(g(w2)+g(w3)))/6

def f32(w1,w2,w3,lambda1,lambda2):
    # Defines the Omega32 rational function
    f = lambda w: 1/(1 + 1j*lambda1*w)
    g = lambda w: (1 + 1j*lambda2*w)/(1 + 1j*lambda1*w)
    return f(w1+w2+w3)*(f(w1+w2)*g(w3) + f(w1+w3)*g(w2) + f(w2+w3)*g(w1))/3

def f41(w1,w2,w3,lambda1,lambda2):
    # Defines the Omega41 rational function
    f = lambda w: 1/(1 + 1j*lambda1*w)
    g = lambda w: (1 + 1j*lambda2*w)/(1 + 1j*lambda1*w)
    return f(w1+w2+w3)*(g(w3)*f(w1+w2)*(g(w1)+g(w2)) + g(w2)*f(w1+w3)*(g(w1)+g(w3)) +
            g(w1)*f(w2+w3)*(g(w2)+g(w3)))/6

def f42(w1,w2,w3,lambda1,lambda2):
    # Defines the Omega42 rational function
    f = lambda w: 1/(1 + 1j*lambda1*w)
    g = lambda w: (1 + 1j*lambda2*w)/(1 + 1j*lambda1*w)
    return f(w1+w2+w3)*(f(w1+w2)*g(w1)*g(w2) + f(w1+w3)*g(w1)*g(w3) + f(w2+w3)*g(w2)*g(w3))/3

def f5(w1,w2,w3,lambda1,lambda2):
    # Defines the Omega5 rational function
    f = lambda w: 1/(1 + 1j*lambda1*w)
    g = lambda w: (1 + 1j*lambda2*w)/(1 + 1j*lambda1*w)
    return f(w1+w2+w3)*(f(w1+w2) + f(w1+w3) + f(w2+w3))*g(w1)*g(w2)*g(w3)/3

def eleven_const(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]
    lambda2 = params[3]
    A = params[4]

    # Defines the '11 constant' model
    g2 = f2(w1,w2,w3,lambda1,lambda2)
    g31 = f31(w1,w2,w3,lambda1,lambda2)
    g32 = f32(w1,w2,w3,lambda1,lambda2)
    g41 = f41(w1,w2,w3,lambda1,lambda2)
    g42 = f42(w1,w2,w3,lambda1,lambda2)
    g5 = f5(w1,w2,w3,lambda1,lambda2)
    return eta0*(A[0]*g2 + A[1]*g31 + A[2]*g32 + A[3]*g41 + A[4]*g42 + A[5]*g5)

def giesekus_eta3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]
    alpha = params[3]

    # Calculate eta3 from the rational functions
    Omega41 = f41(w1,w2,w3,lambda1,0)
    Omega42 = f42(w1,w2,w3,lambda1,0)
    Omega5 = f5(w1,w2,w3,lambda1,0)
    eta3 = eta0*(lambda1**2)*(-2*alpha*Omega41 - alpha*Omega42 + 2*(alpha**2)*Omega5)
    return eta3

def crm_eta3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]

    # Calculate eta3 from the rational functions
    Omega31 = f31(w1,w2,w3,lambda1,0)
    eta3 = -eta0*(lambda1**2)*Omega31
    return eta3

def crm_J3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]

    # Calculate J3 from eta3
    Omega31 = f31(w1,w2,w3,lambda1,0)
    eta3 = -eta0*(lambda1**2)*Omega31
    eta1 = lambda w: eta0/(1 + 1j*lambda1*w) + etainf
    phi3 = -1*eta3/(eta1(w1)*eta1(w2)*eta1(w3)*eta1(w1+w2+w3))
    J3 = phi3/(1j*(w1+w2+w3))
    return J3

def giesekus_J3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]
    alpha = params[3]

    # Calculate J3 from eta3
    eta3 = giesekus_eta3(w1,w2,w3,params)
    eta1 = lambda w: eta0/(1 + 1j*lambda1*w) + etainf
    phi3 = -1*eta3/(eta1(w1)*eta1(w2)*eta1(w3)*eta1(w1+w2+w3))
    J3 = phi3/(1j*(w1+w2+w3))
    return J3

def crj_eta3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    lambda2 = params[2]
    
    # Calculate eta3 from the rational functions
    Omega2 = f2(w1,w2,w3,lambda1,lambda2)
    Omega31 = f31(w1,w2,w3,lambda1,lambda2)
    #eta3 = -eta0*(lambda1**2)*Omega31 + eta0*lambda1*lambda2*Omega2
    eta3 = -eta0*lambda1*lambda1*Omega31 + eta0*lambda1*lambda2*Omega2
    return eta3

def crj_J3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    lambda2 = params[2]

    # Calculate J3 from eta3
    eta3 = crj_eta3(w1,w2,w3,params)
    eta1 = lambda w: eta0*(1 + 1j*lambda2*w)/(1 + 1j*lambda1*w)
    phi3 = -1*eta3/(eta1(w1)*eta1(w2)*eta1(w3)*eta1(w1+w2+w3))
    J3 = phi3/(1j*(w1+w2+w3))
    return J3

def ptt_eta3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]
    xi = params[3]
    epsilon = params[4]

    # Calculate eta3 from the rational functions
    Omega31 = f31(w1,w2,w3,lambda1,0)
    Omega41 = f41(w1,w2,w3,lambda1,0)
    eta3 = -eta0*(lambda1**2)*xi*(2-xi)*Omega31 - 2*eta0*(lambda1**2)*epsilon*(1-xi)*Omega41
    return eta3

def ptt_J3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]
    xi = params[3]
    epsilon = params[4]

    # Calculate J3 from eta3
    eta3 = ptt_eta3(w1,w2,w3,params)
    eta1 = lambda w: eta0/(1 + 1j*lambda1*w)
    phi3 = -1*eta3/(eta1(w1)*eta1(w2)*eta1(w3)*eta1(w1+w2+w3))
    J3 = phi3/(1j*(w1+w2+w3))
    return J3

def johnson_segalman_eta3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = param[2]
    xi = params[2]

    # Calculate eta3 from the rational functions
    Omega31 = f31(w1,w2,w3,lambda1,0)
    eta3 = -eta0*(lambda1**2)*xi*(2-xi)*Omega31
    return eta3

def johnson_segalman_J3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]
    xi = params[3]

    # Calculate J3 from eta3
    eta3 = ptt_eta3(w1,w2,w3,params)
    eta1 = lambda w: eta0/(1 + 1*lambda1*w) + etainf
    phi3 = -1*eta3/(eta1(w1)*eta1(w2)*eta1(w3)*eta1(w1+w2+w3))
    J3 = phi3/(1j(w1+w2+w3))
    return J3

def wormlike_eta3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]
    d = params[3]
    r = params[4]

    # Define the birth rate nonlinearities
    f_B = lambda w1,w2,w3: (w1*w2*lambda1**2/(1 + 1j*lambda1*w1))*(1/(1 + 1j*lambda1*(w1+w2))
        - 1/(1 + 1j*lambda1*(w1+w2+w3)))
    G3B = (1/12)*(1 - r)*(eta0/lambda1)*(f_B(w1,w2,w3) + f_B(w1,w3,w2) + f_B(w2,w1,w3) + f_B(w2,w3,w1)
            + f_B(w3,w1,w2) + f_B(w3,w2,w1))
    f_D = lambda w1,w2,w3: (1j*lambda1*w1*w2/(w1+w2))*(1/(1 + 1j*lambda1*w1))*(1/(1 + 1j*lambda1*(w1+w2))
            - 1/(1 + 1j*lambda1*(w1+w2+w3)) + 1/(1 + 1j*lambda1*w3) - 1)
    G3D = (1/12)*(1 + r)*(eta0/lambda1)*(f_D(w1,w2,w3) + f_D(w1,w3,w2) + f_D(w2,w1,w3) + f_D(w2,w3,w1)
            + f_D(w3,w1,w2) + f_D(w3,w2,w1))
    G1 = lambda w: (eta0/lambda1)*(1j*w*lambda1/(1 + 1j*w*lambda1))
    G3Q = d*(G1(w1+w2+w3) - G1(w1+w2) - G1(w1+w3) - G1(w2+w3) + G1(w1) + G1(w2) + G1(w3))

    # Define the total nonlinearity
    G3 = G3B + G3D + G3Q
    eta3 = 1j*G3/(w1*w2*w3)
    return eta3

def wormlike_J3(w1,w2,w3,params):
    # Define parameters
    eta0 = params[0]
    lambda1 = params[1]
    etainf = params[2]

    # Calculate eta3 from the rational functions
    eta3 = wormlike_eta3(w1,w2,w3,params)
    eta1 = lambda w: eta0/(1 + 1j*lambda1*w) + etainf
    phi3 = -1*eta3/(eta1(w1)*eta1(w2)*eta1(w3)*eta1(w1+w2+w3))
    J3 = phi3/(1j*(w1+w2+w3))
    return J3

def tss_eta3(w1,w2,w3,lrmodel,params):
    # Compute G3
    G3 = (lrmodel(w1+w2+w3,params) - lrmodel(w1+w2,params) - lrmodel(w1+w3,params) - lrmodel(w2+w3,params)
            + lrmodel(w1,params) + lrmodel(w2,params) + lrmodel(w3,params))
    eta3 = G3/(-1j*w1*w2*w3)
    return eta3


==> anc/mapsplot.py <==
##  Copyright (C) 2020 Kyle R. Lennon, Michela Geri, Gareth H. McKinley, James W. Swan
##
##  This file is part of MITMAPS.
##
##  MITMAPS is free software: you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation, either version 3 of the License, or
##  (at your option) any later version.
##
##  MITMAPS is distributed in the hope that it will be useful
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.
##
##  You should have received a copy of the GNU General Public License
##  along with MITMAPS.  If not, see <https://www.gnu.org/licenses/>.

from process import *
from mapsmodels import *
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as tck
import timeit

class MAPSFigure():
    """
    Class for MAPS figure objects.
    """

    def __init__(self, name, w0, mapscoords, data, variances):
        self.name = name
        self.mapscoords = mapscoords
        barycoords = [get_barycentric(nset) for nset in mapscoords]
        self.barysets = list(np.unique(barycoords, axis=0))
        self.barysets = [list(el) for el in self.barysets]
        self.A = [ [] for n in range(0,len(self.barysets))]
        self.B = [ [] for n in range(0,len(self.barysets))]
        self.C = [ [] for n in range(0,len(self.barysets))]
        self.D = [ [] for n in range(0,len(self.barysets))]

        # Sort data into triangles and by coordinate
        self.triangles = []
        self.baryind = []
        self.norms = []
        for nset in mapscoords:
            nset.sort()
            if nset[1] < 0:
                nset = [-nset[2], -nset[1], -nset[0]]
            if nset[0] > 0:
                self.triangles += "A"
            elif -1*nset[0] >= nset[1]:
                if -1*nset[0] > nset[2]:
                    self.triangles += "D"
                else:
                    self.triangles += "C"
            else:
                self.triangles += "B"

            self.norms += [sum(np.abs(nset))]

        self.barylabels = []
        for bary in barycoords:
            self.barylabels += [self.barysets.index(bary)]

        self.add_data(w0, data, variances)

    def add_data(self, w0, data, variances):
        """
        Add data to each triangle corresponding to certain barycentric coordinates.
        """
        # Sort into triangles and by barycoord
        for i in range(0,len(data)):
            # Check if the data point is empty
            if self.triangles[i] == "A":
                self.A[self.barylabels[i]] += [[data[i], w0*self.norms[i], variances[i]]]
            elif self.triangles[i] == "B":
                self.B[self.barylabels[i]] += [[data[i], w0*self.norms[i], variances[i]]]
            elif self.triangles[i] == "C":
                self.C[self.barylabels[i]] += [[data[i], w0*self.norms[i], variances[i]]]
            else:
                self.D[self.barylabels[i]] += [[data[i], w0*self.norms[i], variances[i]]]

    def plot_data(self, verbose=1):
        """
        Plot the data for the current figure.
        """
        # Determine the number of sampled subspaces
        m = 1
        for set in self.B:
            if len(set) > 0:
                m = 2
                break

        # Create a 2 by m subplot array
        fig1, ax1 = plt.subplots(2,m)
        fig2, ax2 = plt.subplots(2,m)
        fig3, ax3 = plt.subplots(2,m)

        # Build the plots and save
        self.make_plots((fig1,ax1), (fig2,ax2), (fig3,ax3),
                self.A, self.B, self.C, self.D, m)
        if verbose == 1:
            plt.show()
        elif verbose == 2:
            plt.show()
            fig1.savefig(self.name + '_bode_mag.eps')
            fig2.savefig(self.name + '_bode_arg.eps')
            fig3.savefig(self.name + '_nyquist.eps')

        self.bodemag = (fig1,ax1)
        self.bodearg = (fig2,ax2)
        self.nyquist = (fig3,ax3)

    def make_plots(self, bodemag, bodearg, nyquist, A, B, C, D, m, mark='o', line='dashed'):
        """
        Create plots given data.
        """
        # Unpack the figures
        fig1, ax1 = bodemag
        fig1.suptitle("Bode Plot - Magnitude")
        fig2, ax2 = bodearg
        fig2.suptitle("Bode Plot - Argument")
        fig3, ax3 = nyquist
        fig3.suptitle("Nyquist Plot")

        # For each triangle, plot all isobarycentric curves
        for i in range(0, len(self.barysets)):
            # Make the Bode plots and Nyquist diagram
            for j in range(0,2*m):
                if j == 0:
                    data = np.array(A[i])
                    k,l = [0,0]
                elif j == 1:
                    data = np.array(C[i])
                    k,l = [1,0]
                elif j == 2:
                    data = np.array(B[i])
                    k,l = [0,1]
                else:
                    data = np.array(D[i])
                    k,l = [1,1]

                # Assign the appropriate axes
                if m < 2:
                    ny_ax = ax3[k]
                    bm_ax = ax1[k]
                    ba_ax = ax2[k]
                else:
                    ny_ax = ax3[k,l]
                    bm_ax = ax1[k,l]
                    ba_ax = ax2[k,l]

                if data.any():
                    data = data[data[:,1].argsort()]

                    # Plot the Nyquist diagram
                    ny_ax.plot(np.real(data[:,0]), np.imag(data[:,0]),
                            color=self.barysets[i], marker=mark, linestyle=line)

                    # Plot error bars on the Bode plots (for experiments with mark = 'o')
                    if mark == 'o':
                        # Calculate the uncertainty of the abs and arg
                        a = np.real(data[:,0])
                        b = np.imag(data[:,0])
                        abs_var = ((a**2)*np.real(data[:,2]) +
                                (b**2)*np.imag(data[:,2]))/(np.abs(data[:,0])**2)
                        arg_var = ((((1/(1 + (b/a)**2))*(1/a))**2)*np.imag(data[:,2]) +
                                (((1/(1 + (b/a)**2))*(b/(a**2)))**2)*np.real(data[:,2]))

                        # Plot on appropriate subplot
                        mag = np.abs(data[:,0])
                        arg = np.angle(data[:,0])
                        bm_ax.set_xscale('log',nonposx='clip')
                        bm_ax.set_yscale('log',nonposy='clip')
                        bm_ax.errorbar(np.real(data[:,1]), mag,
                                yerr=np.sqrt(abs_var), color=self.barysets[i],
                                marker=mark, linestyle=line)
                        ba_ax.set_xscale('log',nonposx='clip')
                        ba_ax.errorbar(np.real(data[:,1]), arg*2/np.pi,
                                yerr=np.sqrt(arg_var)*2/np.pi, color=self.barysets[i],
                                marker=mark, linestyle=line)
                    else:
                        bm_ax.loglog(np.real(data[:,1]), np.abs(data[:,0]),
                                color=self.barysets[i],marker=mark, linestyle=line)
                        ba_ax.semilogx(np.real(data[:,1]), np.angle(data[:,0])*2/np.pi,
                                color=self.barysets[i], marker=mark, linestyle=line)



        # Set the appearance of the axes (top + bottom ticks, ticks facing in, enforce
        # ticks every decade)
        for k in [0,1]:
            for l in [0,m-1]:
                if m < 2:
                    bm_ax = ax1[k]
                    ba_ax = ax2[k]
                    ny_ax = ax3[k]
                else:
                    bm_ax = ax1[k,l]
                    ba_ax = ax2[k,l]
                    ny_ax = ax3[k,l]
                
                # Adjust some plotting parameters
                bm_ax.tick_params(which='both', direction='in', top=True, right=True)
                ba_ax.tick_params(which='both', direction='in', top=True, right=True)
                ny_ax.tick_params(which='both', direction='in', top=True, right=True)
                ba_ax.set_ylim([-2.2,2.2])
                ba_ax.yaxis.set_major_formatter(tck.FuncFormatter(arg_formatter))
                ba_ax.yaxis.set_major_locator(tck.MultipleLocator(base=1.0))
                ba_ax.yaxis.set_minor_locator(tck.MultipleLocator(0.2))

    def plot_model(self, models, params, wlim, overlap=0, verbose=0):
        """
        Plot the model prediction over the given given data range.
        """
        # Determine the number of sampled subspaces
        m = 1
        for set in self.B:
            if not self.A[0] or len(set) > 0:
                m = 2
                break

        # Create the subplots
        if overlap == 1:
            fig1, ax1 = self.bodemag
            fig2, ax2 = self.bodearg
            fig3, ax3 = self.nyquist
        else:
            fig1, ax1 = plt.subplots(2,2)
            fig2, ax2 = plt.subplots(2,2)
            fig3, ax3 = plt.subplots(2,2)

        # Plot up to two models on the same axes
        j = 0
        linespecs = ['-','--']
        for model in models:
            # Generate the synthetic data
            A = [[] for n in range(0, len(self.barysets))]
            B = [[] for n in range(0, len(self.barysets))]
            C = [[] for n in range(0, len(self.barysets))]
            D = [[] for n in range(0, len(self.barysets))]
            w = np.logspace(wlim[0],wlim[1],1000)

            # Make curve for every coordinate
            for i in range(0,len(self.mapscoords)):
                nset = self.mapscoords[i]
                triangle = self.triangles[i]
                barylabel = self.barylabels[i]

                # If in overlap mode, check if data exists at the given barylabel
                start_time = timeit.default_timer()
                if overlap == 1 or overlap == 0:
                    if triangle == 'A':
                        data = self.A[barylabel]
                    elif triangle == 'B':
                        data = self.B[barylabel]
                    elif triangle == 'C':
                        data = self.C[barylabel]
                    elif triangle == 'D':
                        data = self.D[barylabel]

                    if data and np.isnan(data[0][0]):
                        continue

                w1 = nset[0]*w
                w2 = nset[1]*w
                w3 = nset[2]*w
                if triangle == 'A':
                    eta3 = list(model(w1,w2,w3,params))
                    wv = list(np.abs(w1) + np.abs(w2) + np.abs(w3))

                    # Organize in the same way as experimental data
                    A[barylabel] = [[eta3[n],wv[n]] for n in range(0,len(eta3))]
                elif triangle == 'B':
                    eta3 = list(model(w1,w2,w3,params))
                    wv = list(np.abs(w1) + np.abs(w2) + np.abs(w3))
                    B[barylabel] = [[eta3[n],wv[n]] for n in range(0,len(eta3))]
                elif triangle == 'C':
                    eta3 = list(model(w1,w2,w3,params))
                    wv = list(np.abs(w1) + np.abs(w2) + np.abs(w3))
                    C[barylabel] = [[eta3[n],wv[n]] for n in range(0,len(eta3))]
                elif triangle == 'D':
                    eta3 = list(model(w1,w2,w3,params))
                    wv = list(np.abs(w1) + np.abs(w2) + np.abs(w3))
                    D[barylabel] = [[eta3[n],wv[n]] for n in range(0,len(eta3))]

            # Plot
            self.make_plots((fig1,ax1), (fig2,ax2), (fig3,ax3), A, B, C, D, m, 'None', linespecs[j])
            j += 1

        if verbose == 1:
            plt.show()
        elif verbose == 2:
            plt.show()
            fig1.savefig(self.name + '_bode_mag_model.eps')
            fig2.savefig(self.name + '_bode_arg_model.eps')
            fig3.savefig(self.name + '_nyquist_model.eps')

        if overlap == 1:
            self.bodemag = (fig1,ax1)
            self.bodearg = (fig2,ax2)
            self.nyquist = (fig3,ax3)
        else:
            self.bodemag_model = (fig1,ax1)
            self.bodearg_model = (fig2,ax2)
            self.nyquist_model = (fig3,ax3)

def get_barycentric(nset):
    # Calculate the barycentric coordinates from the associated frequency set
    rv = np.array([0,0,1.0])
    gv = np.array([0,1./2.,1./2])
    bv = np.array([1./3.,1./3.,1./3.])
    A = np.linalg.norm(np.cross(gv-rv,bv-rv))

    # Calculate the barycentric coords for each point via cross products
    coord = np.sort(np.abs(nset))
    coord = coord.astype(float)/np.sum(coord)
    R = np.linalg.norm(np.cross(coord-gv, bv-gv))/A
    G = np.linalg.norm(np.cross(coord-rv, bv-rv))/A
    B = np.linalg.norm(np.cross(coord-rv, gv-rv))/A

    return [R,G,B]

def make_figures(experiments, mapsfun='eta', verbose=1):
    """
    Make figure objects from the experiment objects.
    """
    figures = {}
    names = []

    for experiment in experiments:
        # Make the figure name
        name = '_'.join(map(str, experiment.harmonics))
        names += [name]

        # Either create or append a dictionary entry for the figure object
        if mapsfun == 'eta':
            try:
                figures[name].add_data(experiment.base, experiment.eta3, experiment.eta3_var)
            except KeyError:
                figures[name] = MAPSFigure(name, experiment.base, experiment.mapscoords,
                        experiment.eta3, experiment.eta3_var)
        elif mapsfun == 'G':
            try:
                figures[name].add_data(experiment.base, experiment.G3, experiment.G3_var)
            except KeyError:
                figures[name] = MAPSFigure(name, experiment.base, experiment.mapscoords,
                        experiment.G3, experiment.G3_var)
        elif mapsfun == 'J':
            try:
                figures[name].add_data(experiment.base, experiment.J3, experiment.J3_var)
            except KeyError:
                figures[name] = MAPSFigure(name, experiment.base, experiment.mapscoords,
                        experiment.J3, experiment.J3_var)
        else:
            print('Error: No MAPS function called ' + mapsfun)

    for name in set(names):
        figures[name].plot_data(verbose)

    return figures

def arg_formatter(val,pos):
    """
    Formatter for Bode plots of the argument of a MAPS function (y-axis at multiple of \pi)
    """
    if val == 0:
        return '0'
    elif val == -1:
        return "-$\pi/2$"
    elif val == -2:
        return "-$\pi$"
    elif val == 1:
        return "$\pi/2$"
    elif val == 2:
        return "$\pi$"

def plot_linear_response(lrdata,lrmodel,params):
    """
    Plot the linear response data and fit (G and J)
    """
    w = lrdata[0]
    G = lrdata[1]
    Gr = np.real(G)
    Gi = np.imag(G)
    J = 1/G
    Jr = np.real(J)
    Ji = -np.imag(J)

    # Plot the data
    figG,axG = plt.subplots(1,1)
    figG.suptitle("Linear Complex Modulus")
    axG.loglog(w,Gr,'ro')
    axG.loglog(w,Gi,'bo')

    figJ,axJ = plt.subplots(1,1)
    figJ.suptitle("Linear Complex Compliance")
    axJ.loglog(w,Jr,'ro')
    axJ.loglog(w,Ji,'bo')

    # Plot the fitted model
    w_v = np.logspace(np.log10(0.5*np.min(w)),np.log10(2*np.max(w)),100)
    Gpred = lrmodel(w_v,params)
    Jpred = 1/Gpred
    
    axG.loglog(w_v,np.real(Gpred),'r')
    axG.loglog(w_v,np.imag(Gpred),'b')

    axJ.loglog(w_v,np.real(Jpred),'r')
    axJ.loglog(w_v,-np.imag(Jpred),'b')

def tss_comparison(experiments,lrmodel,params):
    """
    Create parity plots to assess if data is TSS-like
    """
    figtssr,axtssr = plt.subplots(1,1)
    figtssr.suptitle(r"TSS Comparison - $|\eta^*_3|$")
    figtssi,axtssi = plt.subplots(1,1)
    figtssi.suptitle(r"TSS Comparison - arg$\eta^*_3$")
    x = []
    y = []

    # Loop over all experiments
    for experiment in experiments:
        w0 = experiment.base
        eta3 = experiment.eta3
        k = 0

        # Loop over all MAPS coordinates
        for nset in experiment.mapscoords:
            # Get the barycentric coordinates and MAPS measurement
            bary = get_barycentric(np.abs(nset))
            eta3_val = eta3[k]
            
            # Check if value is NaN
            if not np.isnan(eta3_val):
                y += [np.log(np.abs(eta3_val))]

                # Get the TSS prediction
                w1 = nset[0]*w0
                w2 = nset[1]*w0
                w3 = nset[2]*w0
                eta3tss = tss_eta3(w1,w2,w3,lrmodel,params)
                x += [np.log(np.abs(eta3tss))]

                # Check if the sign matches
                if np.sign(eta3tss) == np.sign(eta3_val):
                    fill = 'full'
                else:
                    fill = 'none'

                # Create parity plot
                tssarg = np.angle(eta3tss)
                valarg = np.angle(-eta3_val)
                if valarg - tssarg > np.pi:
                    valarg = valarg - 2*np.pi
                elif valarg - tssarg < -np.pi:
                    valarg = valarg + 2*np.pi

                axtssr.plot(np.log(np.abs((eta3tss))),np.log(np.abs((eta3_val))),color=bary,marker='o',fillstyle=fill)
                axtssi.plot(tssarg,valarg,color=bary,marker='o',fillstyle=fill)
            k += 1

    # Regress
    A = np.array([np.array(x),np.ones(np.shape(x))]).T
    y = np.array([y]).T
    b = np.linalg.lstsq(A,y,rcond=None)[0]

    # Regress with slope of 1
    A1 = y - np.array([x]).T
    b1 = np.average(A1)

    # Plot the regressed lines
    xv = np.linspace(np.min(x),np.max(x))
    axtssr.plot(xv,xv + b1*np.ones(np.shape(xv)),'k',label="y = x + {:.2f}".format(b1))
    axtssi.plot(np.linspace(-np.pi,np.pi),np.linspace(-np.pi,np.pi),'k')
    axtssr.legend()


==> anc/mapssim.py <==
##  Copyright (C) 2020 Kyle R. Lennon, Michela Geri, Gareth H. McKinley, James W. Swan
##
##  This file is part of MITMAPS.
##
##  MITMAPS is free software: you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation, either version 3 of the License, or
##  (at your option) any later version.
##
##  MITMAPS is distributed in the hope that it will be useful
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.
##
##  You should have received a copy of the GNU General Public License
##  along with MITMAPS.  If not, see <https://www.gnu.org/licenses/>.

from scipy.integrate import odeint
import numpy as np
from models import *
from process import *

def sim_multitone_eq(model, params, amp, harmonics, fundamentals, epsilon):
    """
    Simulate a multitone strain-controlled MAPS experiment, in which all tones have equal amplitude.
    Inputs:
        model - the model as a system of ODEs
        params - list of model parameters
        amp - the amplitude of the strain tones
        harmonics - the harmonics of the input tones
        fundamentals - list of fundamental frequencies to sweep
        epsilon - the noise floor (relative)
    Outputs:
        experiments - array of experiment objects
    """
    experiments = []
    for w0 in fundamentals:
        # Run a simulation for three amplitudes
        exp = StrainControlled(w0, harmonics)
        for f in [1, 0.5, 0.5]:
            # Generate the input signal
            s = lambda t: sum([f*amp*n*w0*np.cos(n*w0*t) for n in harmonics])
            gamma = lambda t: sum([f*amp*np.sin(n*w0*t) for n in harmonics])

            # Define the model
            dydt = lambda y, t: model(t, y, params, s)

            # Run a simulation
            t0 = 0
            tf = 20*2*np.pi/w0
            time = np.linspace(t0, tf, 2048*10)
            strain = [gamma(t) for t in time]
            sol = odeint(dydt, [0,0,0,0], time)
            stress = sol[:,0]

            # Add noise
            strain += epsilon[0]*np.random.randn(len(strain))
            stress += epsilon[1]*np.random.randn(len(stress))

            # Add the trial to the experiment object
            exp.addtrials([np.array(time), np.array(stress), np.array(strain)])

        experiments += [exp]

    return experiments

def sim_multitone_free(model, params, amp, harmonics, fundamentals):
    """
    Simulate a multitone strain-controlled MAPS experiment, in which tones have free amplitudes.
    Inputs:
        model - the model as a system of ODEs
        params - list of model parameters
        amp - the amplitude of the strain tones
        harmonics - the harmonics of the input tones
        fundamentals - list of fundamental frequencies to sweep
    Outputs:
        experiments - array of experiment objects
    """
    experiments = []
    for w0 in fundamentals:
        # Run a simulation for three amplitudes
        exp = StrainControlled(w0, harmonics)
        for f in [[1, 1, 1],[0.5, 1, 1],[1, 0.5, 1],[1, 1, 0.5]]:
            # Generate the input signal
            s = lambda t: sum([f[i]*amp*n*w0*np.cos(n*w0*t) for i,n in enumerate(harmonics)])
            gamma = lambda t: sum([f[i]*amp*np.sin(n*w0*t) for i,n in enumerate(harmonics)])

            # Define the model
            dydt = lambda y, t: model(t, y, params, s)

            # Run a simulation
            t0 = 0
            tf = 10*2*np.pi/w0
            time = np.linspace(t0, tf, 2048*10)
            strain = [gamma(t) for t in time]
            sol = odeint(dydt, [0,0,0,0], time)
            stress = sol[:,0]

            # Add the trial to the experiment object
            exp.addtrials([np.array(time), np.array(stress), np.array(strain)])

        experiments += [exp]

    return experiments


==> anc/models.py <==
##  Copyright (C) 2020 Kyle R. Lennon, Michela Geri, Gareth H. McKinley, James W. Swan
##
##  This file is part of MITMAPS.
##
##  MITMAPS is free software: you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation, either version 3 of the License, or
##  (at your option) any later version.
##
##  MITMAPS is distributed in the hope that it will be useful
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.
##
##  You should have received a copy of the GNU General Public License
##  along with MITMAPS.  If not, see <https://www.gnu.org/licenses/>.

import numpy as np

def crm(t, y, params, sfun):
    """ Giesekus Model ODEs """
    tau12, tau11, tau22, tau33 = y
    eta0 = params[0]
    lam = params[1]

    # tau12, tau11, tau22, tau33
    s = sfun(t)
    dt12 = eta0*s/lam + 0.5*s*(tau22 - tau11) - tau12/lam
    dt11 = s*tau12 - tau11/lam
    dt22 = -s*tau12 - tau22/lam
    dt33 = 0
    dydt = [dt12, dt11, dt22, dt33]

    return dydt

def giesekus(t, y, params, sfun):
    """ Giesekus Model ODEs """
    tau12, tau11, tau22, tau33 = y
    eta0 = params[0]
    lam = params[1]
    alpha = params[2]

    # tau12, tau11, tau22, tau33
    s = sfun(t)
    dt12 = (eta0*s/lam + s*tau22 - tau12/lam
            - alpha*tau12*(tau11 + tau22)/eta0)
    dt11 = (2*s*tau12 - tau11/lam - alpha*(tau11**2
        + tau12**2)/eta0)
    dt22 = -tau22/lam - alpha*(tau12**2 + tau22**2)/eta0
    dt33 = 0
    dydt = [dt12, dt11, dt22, dt33]

    return dydt

def johnson_segalman(t, y, params, sfun):
    """ Johnson-Segalman ODEs """
    tau12, tau11, tau22, tau33 = y
    eta0 = params[0]
    lam = params[1]
    xi = params[2]

    # tau12, ta11, tau22, tau33
    s = sfun(t)
    dt12 = eta0*s/lam + 0.5*s*(tau22 - tau11) + 0.5*(1 - xi)*s*(tau11 + tau22)  - tau12/lam
    dt11 = -tau11/lam + s*tau12 + (1 - xi)*s*tau12
    dt22 = -tau22/lam - s*tau12 + (1 - xi)*s*tau12
    dt33 = -tau33/lam
    dydt = [dt12, dt11, dt22, dt33]

    return dydt

def phan_thien_tanner(t, y, params, sfun):
    """ Phan-Thien and Tanner ODEs """
    tau12, tau11, tau22, tau33 = y
    eta0 = params[0]
    lam = params[1]
    xi = params[2]
    epsilon = params[3]

    # tau12, ta11, tau22, tau33
    s = sfun(t)
    dt12 = eta0*s/lam + 0.5*s*(tau22 - tau11) + 0.5*(1 - xi)*s*(tau11 + tau22) - (epsilon/eta0)*tau12*(tau11 + tau22 + tau33) - tau12/lam
    dt11 = -tau11/lam + s*tau12 + (1 - xi)*s*tau12 - (epsilon/eta0)*tau11*(tau11 + tau22 + tau33)
    dt22 = -tau22/lam - s*tau12 + (1 - xi)*s*tau12 - (epsilon/eta0)*tau22*(tau11 + tau22 + tau33)
    dt33 = -tau33/lam - (epsilon/eta0)*tau33*(tau11 + tau22 + tau33)
    dydt = [dt12, dt11, dt22, dt33]

    return dydt


==> anc/process.py <==
##  Copyright (C) 2020 Kyle R. Lennon, Michela Geri, Gareth H. McKinley, James W. Swan
##
##  This file is part of MITMAPS.
##
##  MITMAPS is free software: you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation, either version 3 of the License, or
##  (at your option) any later version.
##
##  MITMAPS is distributed in the hope that it will be useful
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.
##
##  You should have received a copy of the GNU General Public License
##  along with MITMAPS.  If not, see <https://www.gnu.org/licenses/>.

from mapsio import *
from mapsmodels import *
import numpy as np
from itertools import permutations
import matplotlib.pyplot as plt
from scipy.optimize import fmin, curve_fit, least_squares
import timeit

class MAPSExperiment:
    """
    Template for an experiment object, consisting of one fundamental frequency at one tone set
    run at multiple characteristic amplitudes.
    """

    def __init__(self, fundamental, harmonics, *args):
        self.base = fundamental
        self.harmonics = harmonics
        self.sums, self.mapscoords = get_maps_coords(harmonics)
        self.times = []
        self.Xs = []
        self.Ys = []
        self.amplitudes = []
        self.freqs = []
        self.XFTs = []
        self.YFTs = []

        for arg in args:
            # Store time vectors
            self.times += [arg[0]]

            # Store a strain signal
            self.Ys += [arg[1]]

            # Store a stress signal
            self.Xs += [arg[2]]

    def addtrials(self, *args):
        """
        Add trials (run at a new amplitude) to the data set.
        """
        for arg in args:
            self.times += [arg[0]]
            self.Ys += [arg[1]]
            self.Xs += [arg[2]]

    def trim(self, **kwargs):
        """
        Trim the time series to remove transient features.
        """
        # Determine the signal period
        T = 2*np.pi/self.base

        for key, value in kwargs.items():
            # If a number of burn-in cycles are specified
            if key == "nburn":
                for i in range(0,len(self.times)):
                    N = int(round(self.times[i][-1]/T))
                    n = len(self.times[i])
                    self.times[i] = self.times[i][int(value*n/N):]
                    self.Xs[i] = self.Xs[i][int(value*n/N):]
                    self.Ys[i] = self.Ys[i][int(value*n/N):]

            # If a total number of cycles is specified (take from the end of the time series)
            elif key == "ncycles":
                t = 2*np.pi*value/self.base
                for i in range(0,len(self.times)):
                    N = int(round(self.times[i][-1]/T))
                    n = len(self.times[i])
                    self.times[i] = self.times[i][int((N-value)*n/N):]
                    self.Xs[i] = self.Xs[i][int((N-value)*n/N):]
                    self.Ys[i] = self.Ys[i][int((N-value)*n/N):]

    def mean_subtract(self):
        """
        Mean subtract the X and Y time series.
        """
        for i in range(0,len(self.times)):
            self.Xs[i] = self.Xs[i] - sum(self.Xs[i])/len(self.Xs[i])
            self.Ys[i] = self.Ys[i] - sum(self.Ys[i])/len(self.Ys[i])

    def fft(self, nburn=1):
        """
        Fourier transform the stress and strain signals. Default burn in time is 2 cycles.
        """
        for i in range(0,len(self.times)):
            n = len(self.times[i])
            samplingtime = (self.times[i][-1] - self.times[i][0])/n
            self.freqs += [2*np.pi*np.fft.rfftfreq(n, d=samplingtime)]
            self.XFTs += [np.fft.rfft(self.Xs[i])/len(self.freqs[i])/2]
            self.YFTs += [np.fft.rfft(self.Ys[i])/len(self.freqs[i])/2]

    def plotft(self):
        """
        Plot the Fourier transform of X and Y.
        """
        # Plot the FT of X and Y
        fig1, ax1 = plt.subplots(1,1)
        fig2, ax2 = plt.subplots(1,1)
        for i in range(0,len(self.freqs)):
            n = len(self.freqs[i])
            ax1.semilogy(self.freqs[i], np.abs(self.XFTs[i][0:n]), marker='o', linestyle='--')
            ax2.semilogy(self.freqs[i], np.abs(self.YFTs[i][0:n]), marker='o', linestyle='--')

        ax1.set_xlim([0, 4*np.max(self.harmonics)*self.base])
        ax2.set_xlim([0, 4*np.max(self.harmonics)*self.base])
        fig1.suptitle("Input Fourier Transforms")
        fig1.suptitle("Output Fourier Transforms")

    def get_Xval(self, f):
        """
        Find the value of the FT X signal at frequency f for each trial.
        """
        idx = (np.abs(self.freqs[0] - f)).argmin()
        return [X[idx] for X in self.XFTs]

    def get_Yval(self, f):
        """
        Find the value of the FT Y signal at frequency f for each trial.
        """
        idx = (np.abs(self.freqs[0] - f)).argmin()
        return [Y[idx] for Y in self.YFTs]

    def get_Xamps(self):
        """
        Find the amplitude of all input tones.
        """
        self.amplitudes = [self.get_Xval(n*self.base) for n in self.harmonics]

    def get_Yamps(self):
        """
        Find the amplitude of all output tones.
        """
        self.y_amplitudes = [self.get_Yval(3*n*self.base) for n in self.harmonics]

    def regress1(self, n):
        """
        Determine the value of G1 at frequency n*w0.
        """
        # Get the stress and strain values at n*w0
        X = np.array(self.amplitudes[self.harmonics.index(n)])
        Y = np.array(self.get_Yval(n*self.base))
        b = np.append(np.real(Y), np.imag(Y))

        # Construct the system of equations
        Vr = np.array([np.real(X), -np.imag(X),
            np.real(X)**3 + np.real(X)*np.imag(X)**2, -np.real(X)**2*np.imag(X) - np.imag(X)**3]).T
        Vi = np.array([np.imag(X), np.real(X),
            np.real(X)**2*np.imag(X) + np.imag(X)**3, np.real(X)**3 + np.real(X)*np.imag(X)**2]).T
        V = np.append(Vr, Vi, axis = 0)

        # Solve
        x = np.linalg.lstsq(V, b, rcond=None)[0]
        r1 = x[0]
        i1 = x[1]

        return r1 + 1j*i1

    def regress3(self, results, variance, w):
        """
        Determine the value of G3 for all coordinates (nsets) located at the same frequenecy sum.
        """
        # Find all MAPS coordinates at the frequency sum
        ind = [i for i, wsum in enumerate(self.sums) if wsum == w]

        # Check if there are too many points at w to separate with the number of trials
        if len(ind) + 1 > len(self.amplitudes[0]):
            for i in ind:
                results[i] = None
            return

        # Otherwise, continue operation
        nsets = [self.mapscoords[i] for i in ind]

        # Initialize the Vandermonde matrix with the linear component
        if w in self.harmonics:
            # If we are at a channel with an active LR, regress against that
            ampsum = self.amplitudes[self.harmonics.index(w)]
        else:
            # Otherwise use the sum of the amplitudes
            ampsum = np.sum(np.array(self.amplitudes), axis=0)

        Vr = np.array([np.real(ampsum), -np.imag(ampsum)])
        Vi = np.array([np.imag(ampsum), np.real(ampsum)])

        # For every MAPS point at the frequency sum
        herm_sym = []
        for nset in nsets:
            # Track the signs for Hermitian symmetry
            signs = np.array([np.sign(n) for n in nset])
            sprod = np.prod(signs)
            herm_sym += [np.sign(sum(signs))]

            # Get the strain amplitudes at each n in nset
            ampset = np.array([self.amplitudes[self.harmonics.index(np.abs(n))] for n in nset])
            ampprod = np.prod(ampset, axis=0)

            # Get the stress amplitude at the frequency sum
            Y = self.get_Yval(self.base*sum(nset))
            b = np.append(np.real(Y), np.imag(Y))

            # Set up the Vandermonde matrix
            nperm = len(set(permutations(nset)))
            Vr = np.append(Vr, np.array([nperm*np.real(ampprod), -nperm*sprod*np.imag(ampprod)]),
                    axis=0)
            Vi = np.append(Vi, np.array([nperm*sprod*np.imag(ampprod), nperm*np.real(ampprod)]),
                    axis=0)

        V = np.append(Vr.T, Vi.T, axis = 0)

        # Solve
        x,res = np.linalg.lstsq(V, b, rcond=None)[0:2]
        if np.size(b) > np.size(x):
            cov = np.linalg.inv(np.dot(V.T,V))*res/(np.size(b) - np.size(x))
        else:
            cov = np.zeros((np.size(x),np.size(x)))

        k = 2
        for i in ind:
            self.mapscoords[i] = herm_sym[int((k-2)/2)]*self.mapscoords[i]
            results[i] = (x[k] + herm_sym[int((k-2)/2)]*1j*x[k+1])
            variance[i] = (cov[k,k] + 1j*cov[k+1,k+1])
            k += 2
    
    def get_viscosity(self):
        """
        Convert from the complex modulus to the complex viscosity.
        """
        self.eta1 = np.array([G_to_eta(self.G1[i], self.base, self.harmonics[i])
            for i in range(0,len(self.G1))])
        self.eta3 = np.array([G_to_eta(self.G3[i], self.base, self.mapscoords[i])
            for i in range(0,len(self.G3))])
        self.eta3_var = (np.abs(np.imag(self.G3_var)*(np.real(self.eta3)/np.imag(self.G3))**2) +
            1j*np.abs(np.real(self.G3_var)*(np.imag(self.eta3)/np.real(self.G3))**2))
    
    def get_fluidity(self):
        """
        Convert from the complex compliance to the complex fluidity
        """
        self.phi1 = np.array([J_to_phi(self.J1[i], self.base, self.harmonics[i])
            for i in range(0,len(self.J1))])
        self.phi3 = np.array([J_to_phi(self.J3[i], self.base, self.mapscoords[i])
            for i in range(0,len(self.J3))])
        self.phi3_var = (np.abs(np.imag(self.J3_var)*(np.real(self.phi3)/np.imag(self.J3))**2) +
            1j*np.abs(np.real(self.J3_var)*(np.imag(self.phi3)/np.real(self.J3))**2))

class StrainControlled(MAPSExperiment):
    """
    Class definition for the strain controlled subclass of MAPS experiments
    """
    def __init__(self, fundamental, harmonics, *args):
        super().__init__(fundamental, harmonics, *args)

    def interconvert(self, eta0, lam, etainf):
        """
        Convert from the complex modulus to the complex compliance
        """
        self.J1 = np.array([1/g1 for g1 in self.G1])
        self.J3 = np.array([G3_to_J3(self.G3[i], self.base, self.mapscoords[i], eta0, lam, etainf)
            for i in range(0,len(self.G3))])
        self.J3_var = (np.abs(np.real(self.G3_var)*(np.real(self.J3)/np.real(self.G3))**2) +
                1j*np.abs(np.imag(self.G3_var)*(np.imag(self.J3)/np.imag(self.G3))**2))

        # Get the fluidities too
        self.get_fluidity()

    def get_MAPS(self):
        """
        Fully process the data set to get G1, G3, and eta1, eta3
        """
        # Check if fft has been called, and if not, call it
        if len(self.freqs) < len(self.times):
            self.fft()

        # Check if get_strainamps has been called, and if not, call it
        if len(self.amplitudes) == 0:
            self.get_Xamps()

        # Get the linear response values
        self.G1 = np.array([self.regress1(n) for n in self.harmonics])

        # Get the third order response values
        self.G3 = 1j*np.zeros(len(self.sums))
        self.G3_var = 1j*np.zeros(len(self.sums))
        for w in np.unique(self.sums):
            self.regress3(self.G3, self.G3_var, w)

        # Convert to eta1 and eta3
        self.get_viscosity()

class StressControlled(MAPSExperiment):
    """
    Class definition for the stress controlled subclass of MAPS experiments.
    """
    def __init__(self, fundamental, harmonics, *args):
        super().__init__(fundamental, harmonics, *args)

    def interconvert(self, eta0, lam, etainf):
        """
        Convert from the complex compliance to the complex modulus.
        """
        self.G1 = np.array([1/j1 for j1 in self.J1])
        self.G3 = np.array([J3_to_G3(self.J3[i], self.base, self.mapscoords[i], eta0, lam, etainf)
            for i in range(0,len(self.J3))])
        self.G3_var = (np.abs(np.real(self.J3_var)*(np.real(self.G3)/np.real(self.J3))**2) +
                1j*np.abs(np.imag(self.J3_var)*(np.imag(self.G3)/np.imag(self.J3))**2))

        # Get the complex viscosities too
        self.get_viscosity()

    def get_MAPS(self):
        """
        Fully process the data set to get J1 and J3
        """
        # Check if fft has been called, and if not, call it
        if len(self.freqs) < len(self.times):
            self.fft()

        # Check if get_strainamps has been called, and if not, call it
        if len(self.amplitudes) == 0:
            self.get_Xamps()

        # Get the linear response values
        self.J1 = np.array([self.regress1(n) for n in self.harmonics])

        # Get the third order response values
        self.J3 = 1j*np.zeros(len(self.sums))
        self.J3_var = 1j*np.zeros(len(self.sums))
        for w in np.unique(self.sums):
            self.regress3(self.J3, self.J3_var, w)

        # Convert to phi1 and phi3
        self.get_fluidity()

class MAOStressControlled(StressControlled):
    """
    Class definition for the stress controlled subclass of MAOS experiments.
    """
    def __init__(self, fundamental, harmonics, *args):
        super().__init__(fundamental, harmonics, *args)

    def regress3(self, results, variance, w):
        """
        Determine the value of G3 for all coordinates (nsets) located at the same frequenecy sum.
        """
        # Find all MAPS coordinates at the frequency sum
        ind = [i for i, wsum in enumerate(self.sums) if wsum == w]

        # Check if there are too many points at w to separate with the number of trials
        if len(ind) + 1 > len(self.amplitudes[0]):
            for i in ind:
                results[i] = None
            return

        # Otherwise, continue operation
        nsets = [self.mapscoords[i] for i in ind]

        # Initialize the Vandermonde matrix with the linear component
        if w in self.harmonics:
            # If we are at a channel with an active LR, regress against that
            ampsum = self.amplitudes[self.harmonics.index(w)]
        else:
            # Otherwise include a constant term
            ampsum = (1+1j)*np.ones(np.shape(self.amplitudes[0]))

        Vr = np.array([np.real(ampsum), -np.imag(ampsum)])
        Vi = np.array([np.imag(ampsum), np.real(ampsum)])

        # Construct the third order components to the Vandermonde matrix
        amp = self.amplitudes[self.harmonics.index(1)]
        ampprod3 = np.array(amp)**3
        if w == 1:
            nperm3 = 3
            sprod3 = -1
            nperm5 = 20
            sprod5 = 1
        elif w == 3:
            nperm3 = 1
            sprod3 = 1
            nperm5 = 1
            sprod5 = 1

        Vr = np.append(Vr, np.array([nperm3*np.real(ampprod3), -nperm3*sprod3*np.imag(ampprod3)]), axis=0)
        Vi = np.append(Vi, np.array([nperm3*sprod3*np.imag(ampprod3), nperm3*np.real(ampprod3)]), axis=0)

        # Construct the fifth order components to the Vandermonde matrix
        ampprod5 = np.array(amp)**5
        Vr = np.append(Vr, np.array([nperm5*np.real(ampprod5), -nperm5*sprod5*np.imag(ampprod5)]), axis=0)
        Vi = np.append(Vi, np.array([nperm5*sprod5*np.imag(ampprod5), nperm3*np.real(ampprod3)]), axis=0)

        # Solve
        V = np.append(Vr.T, Vi.T, axis = 0)
        Y = self.get_Yval(self.base*w)
        b = np.append(np.real(Y), np.imag(Y))
        x,res = np.linalg.lstsq(V, b, rcond=None)[0:2]
        if np.size(b) > np.size(x):
            #cov = np.linalg.inv(np.dot(V.T,V))*res/(np.size(b) - np.size(x))
            cov = np.zeros((np.size(x),np.size(x)))
        else:
            cov = np.zeros((np.size(x),np.size(x)))

        k = 2
        for i in ind:
            self.mapscoords[i] = self.mapscoords[i]
            results[i] = (x[k] + 1j*x[k+1])
            variance[i] = (cov[k,k] + 1j*cov[k+1,k+1])
            k += 2

    def get_MAPS(self):
        """
        Fully process the data set to get J1 and J3
        """
        # Check if fft has been called, and if not, call it
        if len(self.freqs) < len(self.times):
            self.fft()

        # Check if get_strainamps has been called, and if not, call it
        if len(self.amplitudes) == 0:
            self.get_Xamps()

        # Get the linear response values
        self.J1 = np.array([self.regress1(n) for n in self.harmonics])

        # Get the third order response values
        self.J3 = 1j*np.zeros(len(self.sums))
        self.J3_var = 1j*np.zeros(len(self.sums))
        for w in np.unique(self.sums):
            self.regress3(self.J3, self.J3_var, w)

class MicroMAPS(MAPSExperiment):
    """
    Class definition for the strain controlled subclass of MAPS experiments.
    """
    def __init__(self, fundamental, harmonics, calibration, *args):
        super().__init__(fundamental, harmonics, *args)

        self.diameter = calibration["diameter"]
        self.samplingRate = calibration["samplingRate"]
        self.temperature = calibration["temperature"]
        self.ktrap = calibration["ktrap"]
        self.responsivity = calibration["responsivity"]

    def get_MAPS(self):
        """
        Fully process the data set to get G1, G3, and eta1, eta3
        """
        # Check if fft has been called, and if not, call it
        if len(self.freqs) < len(self.times):
            self.fft()

        # Check if get_strainamps has been called, and if not, call it
        if len(self.amplitudes) == 0:
            self.get_Xamps()
            self.get_Yamps()

        # Sort the data and include only the low amplitude runs
        ind = np.argsort(self.amplitudes)
        amplitudes = np.sort(self.amplitudes)
        YFTs = np.array([self.YFTs[i] for i in ind[0]])
        self.amplitudes = amplitudes[:,0:3]
        self.YFTs = YFTs[0:3,:]

        # Get the linear response values
        self.R1 = np.array([self.regress1(n) for n in self.harmonics])

        # Get the third order response values
        #self.R3 = 1j*np.zeros(len(self.sums))
        #self.R3_var = 1j*np.zeros(len(self.sums))
        #for w in np.unique(self.sums):
        #    self.regress3(self.R3, self.R3_var, w)

        # Get the first order fluid transfer function
        self.H1 = (self.ktrap/self.R1 - self.ktrap)/(3*np.pi*self.diameter*1j*self.base)

def get_maps_coords(hset):
    """
    Get the measureable MAPS coordanates (n1,n2,n3) from the set of input harmonics.
    """
    hset = [-1*n for n in hset] + hset
    sums = []
    coordinates = []
    for i1 in range(0,len(hset)):
        n1 = hset[i1]
        for i2 in range(i1,len(hset)):
            n2 = hset[i2]
            for i3 in range(i2,len(hset)):
                n3 = hset[i3]
                if n1+n2+n3 > 0:
                    sums += [n1+n2+n3]
                    coordinates += [[n1,n2,n3]]

    # Find the unique points
    return np.array(sums), np.array(coordinates)


def G_to_eta(G, w0, nset):
    """
    Convert from the complex modulus to the complex viscosity.
    """
    wset = 1j*w0*nset
    eta = G/np.prod(wset)
    return eta

def J_to_phi(J, w0, nset):
    """
    Convert from the complex compliance to the complex fluidity.
    """
    wset = 1j*w0*nset
    phi = J*np.sum(wset)
    return phi

def G3_to_J3(G3, w0, nset, eta0, lam, etainf):
    """
    Convert from the complex modulus to the complex compliance.
    """
    G1 = lambda w: maxwellLR(w, [eta0, lam, etainf])
    return -1*G3/(G1(w0*nset[0])*G1(w0*nset[1])*G1(w0*nset[2])*G1(w0*sum(nset)))

def J3_to_G3(J3, w0, nset, eta0, lam, etainf):
    """
    Convert from the complex compliance to the complex modulus.
    """
    J1 = lambda w: 1/maxwellLR(w, [eta0, lam, etainf])
    return -1*J3/(J1(w0*nset[0])*J1(w0*nset[1])*J1(w0*nset[2])*J1(w0*sum(nset)))

def fitLR(data):
    """
    Fit the linear response frequency sweep data to a Maxwell mode.
    Returns [eta0, lambda].
    """
    w = data[0]
    G = data[1]
    Gr = np.real(G)
    Gi = np.imag(G)

    # Fit to the Maxwell mode
    obj = lambda p: np.sum(np.abs(maxwellLR(w, p) - (Gr + 1j*Gi))**2)
    popt = fmin(func=obj, x0=[1,1,1], disp=False)
    
    return popt


def maxwellLR(w, p):
    """
    Define the Maxwell mode linear response function.
    """
    eta0 = p[0]
    lam = p[1]
    etainf = p[2]
    return (1j*eta0*w/(1 + 1j*lam*w) + 1j*w*etainf)

def fit11const(experiments,eta0,lambda1,lambda2):
    """
    Fit MAPS experiments to the 11 constant model.
    """
    eta3 = np.array([])
    eta3_11 = np.zeros((2,6))
    for experiment in experiments:
        # Get experimental data
        eta3 = np.append(eta3,experiment.eta3)
        coords = experiment.base*experiment.mapscoords
        # Get value of rational functions
        for coord in coords:
            S2 = eta0*f2(coord[0],coord[1],coord[2],lambda1,lambda2)
            S31 = eta0*f31(coord[0],coord[1],coord[2],lambda1,lambda2)
            S32 = eta0*f32(coord[0],coord[1],coord[2],lambda1,lambda2)
            S41 = eta0*f41(coord[0],coord[1],coord[2],lambda1,lambda2)
            S42 = eta0*f42(coord[0],coord[1],coord[2],lambda1,lambda2)
            S5 = eta0*f5(coord[0],coord[1],coord[2],lambda1,lambda2)
            eta3_vect = np.array([[S2, S31, S32, S41, S42, S5]])
            eta3_11 = np.concatenate((eta3_11,eta3_vect),axis=0)

    eta3_11 = eta3_11[2:,:]

    # Filter out nans
    for i in range(len(eta3)-1,-1,-1):
        if np.isnan(eta3[i]):
            eta3 = np.delete(eta3,i)
            eta3_11 = np.delete(eta3_11,i,0)

    # Regress for A (starting from CRM)
    obj = lambda A: obj_fit11const(A,eta3,eta3_11)
    A0 = [0,-lambda1**2,0,0,0,0]
    A = least_squares(obj,A0)
    return A['x']

def obj_fit11const(A,eta3,eta3_11_mat):
    """
    Define the objective constant for the 11-constant fit.
    """
    eta3_11 = np.zeros(np.size(eta3))
    for i in range(0,6):
        eta3_11 = eta3_11 + A[i]*eta3_11_mat[:,i]

    # Process/scale
    obj_mag = np.log(np.abs(eta3)) - np.log(np.abs(eta3_11))
    obj_arg = np.angle(eta3) - np.angle(eta3_11)
    obj_real = np.log(np.abs(np.real(eta3) - np.real(eta3_11)))
    obj_imag = np.log(np.abs(np.imag(eta3) - np.imag(eta3_11)))
    obj = np.append(obj_real,obj_imag)
    return obj

def gap_loading(lrmodel,params,rho,wrange):
    """
    Determine the gap loading limit at any time-scale (w) in range of interest
    """
    w = np.logspace(np.log10(wrange[0]),np.log10(wrange[1]),1000)
    G1 = lrmodel(w,params)
    eta1 = G1/(1j*w)
    etamag = np.abs(eta1)
    etaarg = np.arctan(-np.real(eta1)/np.imag(eta1))

    # Compute the wavelength and penetration depth
    lambdas = 2*np.pi/(np.sqrt(w*rho/etamag)*np.cos(etaarg/2))
    ds = 1/(np.sqrt(w*rho/etamag)*np.sin(etaarg/2))

    # Calculate the minimum values over the range of interest
    lambdamin = np.min(lambdas)
    dmin = np.min(ds)
    lmax_1 = np.min([lambdamin,dmin])
    lmax_3 = lmax_1/3

    # Plot the frequency dependence of these quantities (and one third, for MAPS)
    fig,ax = plt.subplots(1,1)
    ax.loglog(w,lambdas,'b-',label=r"$\lambda_s$")
    ax.loglog(w,ds,'r-',label=r"$d_s$")
    ax.loglog(w,lambdas/3,'b--',label=r"$\lambda_s/3$")
    ax.loglog(w,ds/3,'r--',label=r"$d_s/3$")
    ax.loglog(w,np.ones(np.shape(w))*lmax_1,'k',label=r"$l_{1} = $" + '{0:.2E}'.format(lmax_1))
    ax.loglog(w,np.ones(np.shape(w))*lmax_3,'k--',label=r"$l_{3} = $" + '{0:.2E}'.format(lmax_3))
    ax.legend()
    fig.suptitle("Gap Loading Limit Analysis")


